Color-Kinematic Duality in ABJM Theory Without Amplitude Relations

We explicitly show that the Bern-Carrasco-Johansson color-kinematic duality holds at tree level through at least eight points in Aharony-Bergman-Jafferis-Maldacena theory with gauge group SU(N) x SU(N). At six points we give the explicit form of numerators in terms of amplitudes, displaying the generalized gauge freedom that leads to amplitude relations. However, at eight points no amplitude relations follow from the duality, so the diagram numerators are fixed unique functions of partial amplitudes. We provide the explicit amplitude-numerator decomposition and the numerator relations for eight-point amplitudes.

==> anc/Amp_decomp_and_num_relations.txt <==
Numerator relations:

n[1]-n[7]+n[8]+n[9]==0,  n[3]-n[5]+n[6]-n[8]==0,  -n[3]+n[4]+n[5]-n[9]==0, -n[1]-n[4]-n[6]+n[7]==0,  n[2]+n[3]+n[6]-n[7]==0,  n[1]-n[2]-n[5]+n[9]==0, n[19]-n[25]+n[26]+n[27]==0,  -n[20]+n[21]+n[23]-n[26]==0,  n[20]-n[23]+n[24]-n[27]==0, -n[19]-n[21]-n[24]+n[25]==0,  n[21]+n[22]+n[23]-n[25]==0,  n[19]-n[20]-n[22]+n[27]==0, n[37]-n[43]+n[44]-n[45]==0,  -n[38]+n[39]+n[40]+n[45]==0,  n[38]-n[40]-n[42]-n[44]==0, -n[37]-n[39]+n[42]+n[43]==0,  n[39]+n[40]+n[41]-n[43]==0,  n[37]-n[38]-n[41]+n[44]==0, n[99]+n[108]-n[117]+n[167]==0,  -n[108]+n[152]-n[168]+n[169]==0,  -n[99]+n[143]-n[152]+n[168]==0, n[117]-n[143]-n[167]-n[169]==0,  -n[117]+n[152]+n[161]+n[169]==0,  n[99]-n[161]+n[167]-n[168]==0, -n[89]+n[98]-n[115]+n[174]==0,  n[89]+n[151]-n[175]+n[176]==0,  -n[98]-n[125]-n[151]+n[175]==0, n[115]+n[125]-n[174]-n[176]==0,  -n[115]+n[133]+n[151]+n[176]==0,  n[98]-n[133]+n[174]-n[175]==0, n[11]+n[12]-n[16]+n[17]==0,  n[10]-n[11]+n[14]-n[18]==0,  -n[13]+n[14]+n[15]-n[17]==0, -n[12]+n[13]-n[14]+n[18]==0,  -n[10]-n[13]+n[16]-n[17]==0, -n[11]-n[15]+n[16]-n[18]==0, n[135]-n[144]+n[164]+n[165]==0,  -n[126]+n[162]+n[163]-n[164]==0,  -n[135]+n[153]+n[162]-n[166]==0, n[126]-n[162]-n[165]+n[166]==0,  -n[135]+n[144]-n[163]-n[166]==0,  -n[126]+n[144]-n[153]-n[164]==0, n[81]-n[141]+n[182]+n[183]==0,  -n[72]+n[159]+n[181]-n[182]==0,  -n[81]+n[150]+n[159]-n[184]==0, n[72]-n[159]-n[183]+n[184]==0,  -n[81]+n[141]-n[181]-n[184]==0,  -n[72]+n[141]-n[150]-n[182]==0, n[80]-n[123]+n[186]+n[187]==0,  -n[71]+n[132]+n[185]-n[187]==0,  -n[80]+n[132]+n[149]-n[188]==0, n[71]-n[132]-n[186]+n[188]==0,  -n[80]+n[123]-n[185]-n[188]==0,  -n[71]+n[123]-n[149]-n[187]==0, -n[62]+n[96]-n[113]+n[193]==0,  n[62]+n[148]-n[194]+n[195]==0,  -n[70]-n[96]-n[148]+n[194]==0, n[70]+n[113]-n[193]-n[195]==0,  n[78]-n[113]+n[148]+n[195]==0,  -n[78]+n[96]+n[193]-n[194]==0, n[28]+n[30]+n[33]-n[35]==0,  -n[28]+n[29]+n[32]-n[36]==0,  -n[31]+n[32]-n[33]+n[34]==0, -n[30]+n[31]-n[32]+n[36]==0,  -n[29]-n[31]-n[33]+n[35]==0,  -n[28]-n[34]+n[35]-n[36]==0, -n[107]+n[134]+n[170]+n[172]==0,  -n[90]+n[160]-n[170]+n[171]==0,  n[116]-n[134]+n[160]-n[173]==0, n[90]-n[160]-n[172]+n[173]==0,  n[107]-n[134]-n[171]-n[173]==0,  -n[90]+n[107]-n[116]-n[170]==0, n[79]-n[105]+n[190]+n[191]==0,  -n[63]+n[158]+n[189]-n[190]==0,  -n[79]+n[114]+n[158]-n[192]==0, n[63]-n[158]-n[191]+n[192]==0,  -n[79]+n[105]-n[189]-n[192]==0,  -n[63]+n[105]-n[114]-n[190]==0, n[77]-n[87]+n[201]+n[202]==0,  -n[60]+n[131]+n[200]-n[201]==0,  -n[77]+n[112]+n[131]-n[203]==0, n[60]-n[131]-n[202]+n[203]==0,  -n[77]+n[87]-n[200]-n[203]==0,  -n[60]+n[87]-n[112]-n[201]==0, n[46]-n[49]+n[51]-n[52]==0,  -n[46]-n[47]+n[50]-n[54]==0,  -n[48]+n[50]-n[51]-n[53]==0, n[48]+n[49]-n[50]+n[54]==0,  n[47]-n[48]-n[51]+n[52]==0,  -n[46]+n[52]+n[53]-n[54]==0, -n[106]+n[124]+n[177]-n[180]==0,  -n[88]+n[142]-n[177]-n[178]==0,  -n[97]-n[124]+n[142]-n[179]==0, n[88]-n[142]+n[179]+n[180]==0,  n[106]-n[124]+n[178]-n[179]==0,  -n[88]+n[97]+n[106]-n[177]==0, n[69]-n[104]+n[197]-n[199]==0,  -n[61]+n[140]-n[196]-n[197]==0,  -n[69]-n[95]+n[140]-n[198]==0, n[61]-n[140]+n[198]+n[199]==0,  -n[69]+n[104]+n[196]-n[198]==0,  -n[61]+n[95]+n[104]-n[197]==0, n[68]-n[86]+n[205]-n[206]==0,  -n[59]+n[122]-n[204]-n[205]==0,  -n[68]-n[94]+n[122]-n[207]==0, n[59]-n[122]+n[206]+n[207]==0,  -n[68]+n[86]+n[204]-n[207]==0,  -n[59]+n[86]+n[94]-n[205]==0, n[55]-n[61]+n[62]+n[63]==0,  n[57]-n[59]+n[60]-n[62]==0,  -n[57]+n[58]+n[59]-n[63]==0, -n[55]-n[58]-n[60]+n[61]==0,  n[56]+n[57]+n[60]-n[61]==0,  n[55]-n[56]-n[59]+n[63]==0, n[82]-n[88]+n[89]+n[90]==0,  n[84]-n[86]+n[87]-n[89]==0,  -n[84]+n[85]+n[86]-n[90]==0, -n[82]-n[85]-n[87]+n[88]==0,  n[83]+n[84]+n[87]-n[88]==0,  n[82]-n[83]-n[86]+n[90]==0, n[100]-n[106]+n[107]-n[108]==0,  n[101]-n[104]+n[105]+n[108]==0,  -n[101]-n[103]+n[104]-n[107]==0, -n[100]+n[103]-n[105]+n[106]==0,  n[101]+n[102]+n[105]-n[106]==0,  n[100]-n[102]-n[104]+n[107]==0, n[36]+n[45]-n[54]+n[208]==0,  -n[45]+n[147]+n[203]-n[207]==0,  -n[36]+n[139]-n[147]+n[207]==0, n[54]-n[139]-n[203]-n[208]==0,  -n[54]+n[147]+n[157]+n[203]==0,  n[36]-n[157]-n[207]+n[208]==0, -n[26]+n[35]-n[52]+n[210]==0,  n[26]+n[146]+n[192]-n[198]==0,  -n[35]-n[121]-n[146]+n[198]==0, n[52]+n[121]-n[192]-n[210]==0,  -n[52]+n[129]+n[146]+n[192]==0,  n[35]-n[129]-n[198]+n[210]==0, -n[8]+n[31]-n[48]+n[215]==0,  n[8]+n[145]+n[173]-n[179]==0,  -n[31]-n[67]-n[145]+n[179]==0, n[48]+n[67]-n[173]-n[215]==0,  -n[48]+n[75]+n[145]+n[173]==0,  n[31]-n[75]-n[179]+n[215]==0, n[91]+n[93]+n[95]-n[98]==0,  -n[91]+n[92]+n[94]-n[99]==0,  n[92]-n[93]-n[96]+n[97]==0, -n[92]-n[95]+n[96]+n[99]==0,  -n[93]-n[94]-n[96]+n[98]==0,  -n[91]-n[97]+n[98]-n[99]==0, -n[44]+n[130]+n[199]+n[209]==0,  -n[27]+n[156]+n[206]-n[209]==0,  n[53]-n[130]+n[156]-n[195]==0, n[27]-n[156]+n[195]-n[199]==0,  n[44]-n[130]-n[195]-n[206]==0,  -n[27]+n[44]-n[53]-n[209]==0, -n[39]+n[76]+n[180]+n[216]==0,  -n[9]+n[154]+n[204]-n[216]==0,  n[49]-n[76]+n[154]-n[176]==0, n[9]-n[154]+n[176]-n[180]==0,  n[39]-n[76]-n[176]-n[204]==0,  -n[9]+n[39]-n[49]-n[216]==0, -n[21]+n[74]+n[178]+n[213]==0,  -n[6]+n[127]+n[196]-n[213]==0,  n[47]-n[74]+n[127]-n[169]==0, n[6]-n[127]+n[169]-n[178]==0,  n[21]-n[74]-n[169]-n[196]==0,  -n[6]+n[21]-n[47]-n[213]==0, n[109]+n[111]-n[114]-n[115]==0,  -n[109]+n[110]-n[112]-n[117]==0,  n[110]-n[111]-n[113]-n[116]==0, -n[110]+n[113]+n[114]+n[117]==0,  -n[111]+n[112]-n[113]+n[115]==0,  -n[109]+n[115]+n[116]-n[117]==0, -n[43]+n[120]-n[191]+n[211]==0,  -n[25]+n[138]-n[202]-n[211]==0,  -n[34]-n[120]+n[138]-n[194]==0, n[25]-n[138]+n[191]+n[194]==0,  n[43]-n[120]-n[194]+n[202]==0,  -n[25]+n[34]+n[43]-n[211]==0, -n[38]+n[66]-n[172]+n[214]==0,  -n[7]+n[136]-n[200]-n[214]==0,  -n[30]-n[66]+n[136]-n[175]==0, n[7]-n[136]+n[172]+n[175]==0,  n[38]-n[66]-n[175]+n[200]==0,  -n[7]+n[30]+n[38]-n[214]==0, -n[20]+n[65]-n[171]+n[212]==0,  -n[5]+n[118]-n[189]-n[212]==0,  -n[29]-n[65]+n[118]-n[168]==0, n[5]-n[118]+n[168]+n[171]==0,  n[20]-n[65]-n[168]+n[189]==0,  -n[5]+n[20]+n[29]-n[212]==0, n[65]-n[69]+n[70]+n[72]==0,  n[66]-n[68]-n[70]+n[71]==0,  -n[66]+n[67]+n[68]-n[72]==0, -n[65]-n[67]+n[69]-n[71]==0,  n[64]+n[66]-n[69]+n[71]==0,  -n[64]+n[65]-n[68]+n[72]==0, n[118]-n[124]+n[125]+n[126]==0,  n[120]-n[122]+n[123]-n[125]==0,  -n[120]+n[121]+n[122]-n[126]==0, -n[118]-n[121]-n[123]+n[124]==0,  n[119]+n[120]+n[123]-n[124]==0,  n[118]-n[119]-n[122]+n[126]==0, n[136]-n[142]-n[143]+n[144]==0,  n[138]-n[140]+n[141]+n[143]==0,  -n[138]-n[139]+n[140]-n[144]==0, -n[136]+n[139]-n[141]+n[142]==0,  n[137]+n[138]+n[141]-n[142]==0,  n[136]-n[137]-n[140]+n[144]==0, n[18]+n[42]-n[51]+n[212]==0,  -n[42]+n[111]+n[188]-n[205]==0,  -n[18]+n[103]-n[111]+n[205]==0, n[51]-n[103]-n[188]-n[212]==0,  -n[51]+n[111]+n[155]+n[188]==0,  n[18]-n[155]-n[205]+n[212]==0, n[16]-n[24]-n[50]+n[214]==0,  n[24]+n[110]+n[184]-n[197]==0,  -n[16]-n[85]-n[110]+n[197]==0, n[50]+n[85]-n[184]-n[214]==0,  -n[50]+n[110]+n[128]+n[184]==0,  n[16]-n[128]-n[197]+n[214]==0, -n[4]+n[13]-n[46]+n[211]==0,  n[4]+n[109]+n[166]-n[177]==0,  -n[13]-n[58]-n[109]+n[177]==0, n[46]+n[58]-n[166]-n[211]==0,  -n[46]+n[73]+n[109]+n[166]==0,  n[13]-n[73]-n[177]+n[211]==0, n[145]+n[147]-n[150]-n[151]==0,  -n[145]+n[146]-n[149]-n[152]==0,  n[146]-n[147]-n[148]-n[153]==0, -n[146]+n[148]+n[150]+n[152]==0,  -n[147]-n[148]+n[149]+n[151]==0,  -n[145]+n[151]-n[152]+n[153]==0, -n[40]+n[84]-n[183]+n[215]==0,  -n[23]+n[101]-n[186]-n[215]==0,  -n[15]-n[84]+n[101]-n[193]==0, n[23]-n[101]+n[183]+n[193]==0,  n[40]-n[84]+n[186]-n[193]==0,  n[15]-n[23]+n[40]-n[215]==0, -n[37]+n[57]-n[165]+n[210]==0,  -n[3]+n[100]-n[185]-n[210]==0,  -n[12]-n[57]+n[100]-n[174]==0, n[3]-n[100]+n[165]+n[174]==0,  n[37]-n[57]-n[174]+n[185]==0,  -n[3]+n[12]+n[37]-n[210]==0, -n[19]+n[55]-n[163]+n[208]==0,  -n[1]+n[82]-n[181]-n[208]==0,  -n[10]-n[55]+n[82]-n[167]==0, n[1]-n[82]+n[163]+n[167]==0,  n[19]-n[55]-n[167]+n[181]==0,  -n[1]+n[10]+n[19]-n[208]==0, n[74]-n[78]-n[79]+n[81]==0,  n[76]-n[77]+n[78]+n[80]==0,  -n[75]-n[76]+n[77]-n[81]==0, -n[74]+n[75]+n[79]-n[80]==0,  -n[73]+n[76]-n[79]+n[80]==0,  n[73]+n[74]-n[77]+n[81]==0, n[127]-n[133]-n[134]+n[135]==0,  n[130]-n[131]+n[132]+n[133]==0,  -n[129]-n[130]+n[131]-n[135]==0, -n[127]+n[129]-n[132]+n[134]==0,  -n[128]+n[130]+n[132]-n[134]==0,  n[127]+n[128]-n[131]+n[135]==0, n[154]-n[160]-n[161]+n[162]==0,  n[156]-n[158]+n[159]+n[161]==0,  -n[156]-n[157]+n[158]-n[162]==0, -n[154]+n[157]-n[159]+n[160]==0,  -n[155]+n[156]+n[159]-n[160]==0,  n[154]+n[155]-n[158]+n[162]==0, n[17]-n[33]-n[41]+n[213]==0,  n[41]+n[93]+n[187]-n[201]==0,  -n[17]-n[93]-n[102]+n[201]==0, n[33]+n[102]-n[187]-n[213]==0,  -n[33]+n[93]-n[137]+n[187]==0,  n[17]+n[137]-n[201]+n[213]==0, n[14]-n[22]-n[32]+n[216]==0,  n[22]+n[92]+n[182]-n[190]==0,  -n[14]-n[83]-n[92]+n[190]==0, n[32]+n[83]-n[182]-n[216]==0,  -n[32]+n[92]-n[119]+n[182]==0,  n[14]+n[119]-n[190]+n[216]==0, -n[2]+n[11]-n[28]+n[209]==0,  n[2]+n[91]+n[164]-n[170]==0,  -n[11]-n[56]-n[91]+n[170]==0, n[28]+n[56]-n[164]-n[209]==0,  -n[28]-n[64]+n[91]+n[164]==0,  n[11]+n[64]-n[170]+n[209]==0




Amplitude-numerator decomposition:


A[12345876]==-n[1]/(s[123] s[876])-n[2]/(s[123] s[587])-n[7]/(s[123] s[458])+n[28]/(s[587] s[612])-n[30]/(s[458] s[612])-n[36]/(s[345] s[612])
-n[136]/(s[458] s[761])-n[139]/(s[345] s[761])+n[144]/(s[234] s[761])+n[163]/(s[234] s[876])+n[164]/(s[234] s[587])+n[208]/(s[345] s[876]),
A[12365478]==n[5]/(s[123] s[478])-n[8]/(s[123] s[547])+n[9]/(s[123] s[654])+n[48]/(s[547] s[812])-n[49]/(s[654] s[812])-n[51]/(s[365] s[812])
+n[154]/(s[654] s[781])-n[155]/(s[365] s[781])+n[160]/(s[236] s[781])-n[171]/(s[236] s[478])+n[173]/(s[236] s[547])-n[212]/(s[365] s[478]),
A[12365874]==n[2]/(s[123] s[587])-n[3]/(s[123] s[658])-n[5]/(s[123] s[874])+n[11]/(s[412] s[587])-n[12]/(s[412] s[658])-n[18]/(s[365] s[412])
-n[100]/(s[658] s[741])-n[103]/(s[365] s[741])+n[107]/(s[236] s[741])+n[170]/(s[236] s[587])+n[171]/(s[236] s[874])+n[212]/(s[365] s[874]),
A[12385476]==n[6]/(s[123] s[476])+n[7]/(s[123] s[854])+n[8]/(s[123] s[547])+n[30]/(s[612] s[854])+n[31]/(s[547] s[612])-n[33]/(s[385] s[612])
+n[136]/(s[761] s[854])+n[137]/(s[385] s[761])+n[142]/(s[238] s[761])+n[178]/(s[238] s[476])+n[179]/(s[238] s[547])-n[213]/(s[385] s[476]),
A[12385674]==n[3]/(s[123] s[856])+n[4]/(s[123] s[567])-n[6]/(s[123] s[674])+n[12]/(s[412] s[856])+n[13]/(s[412] s[567])-n[17]/(s[385] s[412])
+n[100]/(s[741] s[856])+n[102]/(s[385] s[741])+n[106]/(s[238] s[741])+n[177]/(s[238] s[567])-n[178]/(s[238] s[674])+n[213]/(s[385] s[674]),
A[14325678]==n[55]/(s[143] s[678])-n[58]/(s[143] s[567])-n[63]/(s[143] s[256])+n[109]/(s[567] s[814])+n[114]/(s[256] s[814])-n[117]/(s[325] s[814])
-n[158]/(s[256] s[781])-n[161]/(s[325] s[781])-n[162]/(s[432] s[781])+n[163]/(s[432] s[678])-n[166]/(s[432] s[567])-n[167]/(s[325] s[678]),
A[14325876]==-n[55]/(s[143] s[876])-n[56]/(s[143] s[587])-n[61]/(s[143] s[258])+n[91]/(s[587] s[614])-n[95]/(s[258] s[614])-n[99]/(s[325] s[614])
-n[140]/(s[258] s[761])-n[143]/(s[325] s[761])-n[144]/(s[432] s[761])-n[163]/(s[432] s[876])-n[164]/(s[432] s[587])+n[167]/(s[325] s[876]),
A[14365278]==n[59]/(s[143] s[278])-n[62]/(s[143] s[527])+n[63]/(s[143] s[652])-n[111]/(s[365] s[814])+n[113]/(s[527] s[814])-n[114]/(s[652] s[814])
+n[155]/(s[365] s[781])+n[156]/(s[436] s[781])+n[158]/(s[652] s[781])+n[195]/(s[436] s[527])-n[205]/(s[278] s[365])-n[206]/(s[278] s[436]),
A[14365872]==-n[11]/(s[214] s[587])+n[12]/(s[214] s[658])+n[18]/(s[214] s[365])-n[37]/(s[658] s[721])-n[42]/(s[365] s[721])+n[44]/(s[436] s[721])
+n[56]/(s[143] s[587])-n[57]/(s[143] s[658])-n[59]/(s[143] s[872])+n[205]/(s[365] s[872])+n[206]/(s[436] s[872])+n[209]/(s[436] s[587]),
A[14385276]==n[60]/(s[143] s[276])+n[61]/(s[143] s[852])+n[62]/(s[143] s[527])-n[93]/(s[385] s[614])+n[95]/(s[614] s[852])+n[96]/(s[527] s[614])
-n[137]/(s[385] s[761])+n[138]/(s[438] s[761])+n[140]/(s[761] s[852])+n[194]/(s[438] s[527])-n[201]/(s[276] s[385])+n[202]/(s[276] s[438]),
A[14385672]==-n[12]/(s[214] s[856])-n[13]/(s[214] s[567])+n[17]/(s[214] s[385])+n[37]/(s[721] s[856])+n[41]/(s[385] s[721])+n[43]/(s[438] s[721])
+n[57]/(s[143] s[856])+n[58]/(s[143] s[567])-n[60]/(s[143] s[672])+n[201]/(s[385] s[672])-n[202]/(s[438] s[672])+n[211]/(s[438] s[567]),
A[16325478]==n[65]/(s[163] s[478])-n[67]/(s[163] s[547])-n[72]/(s[163] s[254])+n[145]/(s[547] s[816])+n[150]/(s[254] s[816])-n[152]/(s[325] s[816])
-n[159]/(s[254] s[781])-n[160]/(s[632] s[781])+n[161]/(s[325] s[781])-n[168]/(s[325] s[478])+n[171]/(s[478] s[632])-n[173]/(s[547] s[632]),
A[16325874]==-n[64]/(s[163] s[587])-n[65]/(s[163] s[874])-n[69]/(s[163] s[258])-n[91]/(s[416] s[587])+n[95]/(s[258] s[416])+n[99]/(s[325] s[416])
-n[104]/(s[258] s[741])-n[107]/(s[632] s[741])-n[108]/(s[325] s[741])+n[168]/(s[325] s[874])-n[170]/(s[587] s[632])-n[171]/(s[632] s[874]),
A[16345278]==n[68]/(s[163] s[278])-n[70]/(s[163] s[527])+n[72]/(s[163] s[452])-n[147]/(s[345] s[816])+n[148]/(s[527] s[816])-n[150]/(s[452] s[816])
-n[156]/(s[634] s[781])+n[157]/(s[345] s[781])+n[159]/(s[452] s[781])-n[195]/(s[527] s[634])+n[206]/(s[278] s[634])-n[207]/(s[278] s[345]),
A[16345872]==-n[28]/(s[216] s[587])+n[30]/(s[216] s[458])+n[36]/(s[216] s[345])-n[38]/(s[458] s[721])-n[44]/(s[634] s[721])-n[45]/(s[345] s[721])
+n[64]/(s[163] s[587])-n[66]/(s[163] s[458])-n[68]/(s[163] s[872])-n[206]/(s[634] s[872])+n[207]/(s[345] s[872])-n[209]/(s[587] s[634]),
A[16385274]==n[69]/(s[163] s[852])+n[70]/(s[163] s[527])+n[71]/(s[163] s[274])+n[93]/(s[385] s[416])-n[95]/(s[416] s[852])-n[96]/(s[416] s[527])
+n[101]/(s[638] s[741])-n[102]/(s[385] s[741])+n[104]/(s[741] s[852])+n[186]/(s[274] s[638])-n[187]/(s[274] s[385])+n[193]/(s[527] s[638]),
A[16385472]==-n[30]/(s[216] s[854])-n[31]/(s[216] s[547])+n[33]/(s[216] s[385])+n[38]/(s[721] s[854])+n[40]/(s[638] s[721])-n[41]/(s[385] s[721])
+n[66]/(s[163] s[854])+n[67]/(s[163] s[547])-n[71]/(s[163] s[472])-n[186]/(s[472] s[638])+n[187]/(s[385] s[472])+n[215]/(s[547] s[638]),
A[18325476]==n[74]/(s[183] s[476])+n[75]/(s[183] s[547])-n[81]/(s[183] s[254])-n[141]/(s[254] s[761])-n[142]/(s[761] s[832])+n[143]/(s[325] s[761])
-n[145]/(s[547] s[618])-n[150]/(s[254] s[618])+n[152]/(s[325] s[618])-n[169]/(s[325] s[476])-n[178]/(s[476] s[832])-n[179]/(s[547] s[832]),
A[18325674]==n[73]/(s[183] s[567])-n[74]/(s[183] s[674])-n[79]/(s[183] s[256])-n[105]/(s[256] s[741])-n[106]/(s[741] s[832])+n[108]/(s[325] s[741])
-n[109]/(s[418] s[567])-n[114]/(s[256] s[418])+n[117]/(s[325] s[418])+n[169]/(s[325] s[674])-n[177]/(s[567] s[832])+n[178]/(s[674] s[832]),
A[18345276]==n[77]/(s[183] s[276])+n[78]/(s[183] s[527])+n[81]/(s[183] s[452])-n[138]/(s[761] s[834])+n[139]/(s[345] s[761])+n[141]/(s[452] s[761])
+n[147]/(s[345] s[618])-n[148]/(s[527] s[618])+n[150]/(s[452] s[618])-n[194]/(s[527] s[834])-n[202]/(s[276] s[834])-n[203]/(s[276] s[345]),
A[18345672]==-n[39]/(s[456] s[721])-n[43]/(s[721] s[834])+n[45]/(s[345] s[721])-n[46]/(s[218] s[567])-n[49]/(s[218] s[456])+n[54]/(s[218] s[345])
-n[73]/(s[183] s[567])-n[76]/(s[183] s[456])-n[77]/(s[183] s[672])+n[202]/(s[672] s[834])+n[203]/(s[345] s[672])-n[211]/(s[567] s[834]),
A[18365274]==-n[78]/(s[183] s[527])+n[79]/(s[183] s[652])+n[80]/(s[183] s[274])-n[101]/(s[741] s[836])+n[103]/(s[365] s[741])+n[105]/(s[652] s[741])
+n[111]/(s[365] s[418])-n[113]/(s[418] s[527])+n[114]/(s[418] s[652])-n[186]/(s[274] s[836])-n[188]/(s[274] s[365])-n[193]/(s[527] s[836]),
A[18365472]==n[39]/(s[654] s[721])-n[40]/(s[721] s[836])+n[42]/(s[365] s[721])-n[48]/(s[218] s[547])+n[49]/(s[218] s[654])+n[51]/(s[218] s[365])
-n[75]/(s[183] s[547])+n[76]/(s[183] s[654])-n[80]/(s[183] s[472])+n[186]/(s[472] s[836])+n[188]/(s[365] s[472])-n[215]/(s[547] s[836]),
A[12347856]==n[2]/(s[123] s[785])-n[3]/(s[123] s[856])-n[5]/(s[123] s[478])-n[28]/(s[612] s[785])-n[29]/(s[478] s[612])-n[35]/(s[347] s[612])
-n[118]/(s[478] s[561])+n[121]/(s[347] s[561])+n[126]/(s[234] s[561])-n[164]/(s[234] s[785])+n[165]/(s[234] s[856])+n[210]/(s[347] s[856]),
A[12367458]==n[6]/(s[123] s[674])+n[7]/(s[123] s[458])+n[8]/(s[123] s[745])-n[47]/(s[674] s[812])-n[48]/(s[745] s[812])-n[50]/(s[367] s[812])
+n[127]/(s[581] s[674])-n[128]/(s[367] s[581])+n[134]/(s[236] s[581])-n[172]/(s[236] s[458])-n[173]/(s[236] s[745])-n[214]/(s[367] s[458]),
A[12367854]==-n[1]/(s[123] s[678])-n[2]/(s[123] s[785])-n[7]/(s[123] s[854])-n[10]/(s[412] s[678])-n[11]/(s[412] s[785])-n[16]/(s[367] s[412])
-n[82]/(s[541] s[678])+n[85]/(s[367] s[541])+n[90]/(s[236] s[541])-n[170]/(s[236] s[785])+n[172]/(s[236] s[854])+n[214]/(s[367] s[854]),
A[12387456]==n[5]/(s[123] s[874])-n[8]/(s[123] s[745])+n[9]/(s[123] s[456])+n[29]/(s[612] s[874])-n[31]/(s[612] s[745])-n[32]/(s[387] s[612])
+n[118]/(s[561] s[874])+n[119]/(s[387] s[561])+n[124]/(s[238] s[561])-n[179]/(s[238] s[745])+n[180]/(s[238] s[456])-n[216]/(s[387] s[456]),
A[12387654]==n[1]/(s[123] s[876])-n[4]/(s[123] s[765])-n[9]/(s[123] s[654])+n[10]/(s[412] s[876])-n[13]/(s[412] s[765])-n[14]/(s[387] s[412])
+n[82]/(s[541] s[876])+n[83]/(s[387] s[541])+n[88]/(s[238] s[541])-n[177]/(s[238] s[765])-n[180]/(s[238] s[654])+n[216]/(s[387] s[654]),
A[14327658]==n[57]/(s[143] s[658])+n[58]/(s[143] s[765])-n[60]/(s[143] s[276])-n[109]/(s[765] s[814])+n[112]/(s[276] s[814])-n[115]/(s[327] s[814])
-n[131]/(s[276] s[581])-n[133]/(s[327] s[581])-n[135]/(s[432] s[581])+n[165]/(s[432] s[658])+n[166]/(s[432] s[765])-n[174]/(s[327] s[658]),
A[14327856]==n[56]/(s[143] s[785])-n[57]/(s[143] s[856])-n[59]/(s[143] s[278])-n[91]/(s[614] s[785])-n[94]/(s[278] s[614])-n[98]/(s[327] s[614])
-n[122]/(s[278] s[561])+n[125]/(s[327] s[561])-n[126]/(s[432] s[561])+n[164]/(s[432] s[785])-n[165]/(s[432] s[856])+n[174]/(s[327] s[856]),
A[14367258]==n[60]/(s[143] s[672])+n[61]/(s[143] s[258])+n[62]/(s[143] s[725])-n[110]/(s[367] s[814])-n[112]/(s[672] s[814])-n[113]/(s[725] s[814])
+n[128]/(s[367] s[581])+n[130]/(s[436] s[581])+n[131]/(s[581] s[672])-n[195]/(s[436] s[725])-n[197]/(s[258] s[367])-n[199]/(s[258] s[436]),
A[14367852]==n[10]/(s[214] s[678])+n[11]/(s[214] s[785])+n[16]/(s[214] s[367])-n[19]/(s[521] s[678])+n[24]/(s[367] s[521])+n[27]/(s[436] s[521])
-n[55]/(s[143] s[678])-n[56]/(s[143] s[785])-n[61]/(s[143] s[852])+n[197]/(s[367] s[852])+n[199]/(s[436] s[852])-n[209]/(s[436] s[785]),
A[14387256]==n[59]/(s[143] s[872])-n[62]/(s[143] s[725])+n[63]/(s[143] s[256])-n[92]/(s[387] s[614])+n[94]/(s[614] s[872])-n[96]/(s[614] s[725])
-n[119]/(s[387] s[561])+n[120]/(s[438] s[561])+n[122]/(s[561] s[872])-n[190]/(s[256] s[387])+n[191]/(s[256] s[438])-n[194]/(s[438] s[725]),
A[14387652]==-n[10]/(s[214] s[876])+n[13]/(s[214] s[765])+n[14]/(s[214] s[387])+n[19]/(s[521] s[876])+n[22]/(s[387] s[521])+n[25]/(s[438] s[521])
+n[55]/(s[143] s[876])-n[58]/(s[143] s[765])-n[63]/(s[143] s[652])+n[190]/(s[387] s[652])-n[191]/(s[438] s[652])-n[211]/(s[438] s[765]),
A[16327458]==n[66]/(s[163] s[458])+n[67]/(s[163] s[745])-n[71]/(s[163] s[274])-n[132]/(s[274] s[581])+n[133]/(s[327] s[581])-n[134]/(s[581] s[632])
-n[145]/(s[745] s[816])+n[149]/(s[274] s[816])-n[151]/(s[327] s[816])+n[172]/(s[458] s[632])+n[173]/(s[632] s[745])-n[175]/(s[327] s[458]),
A[16327854]==n[64]/(s[163] s[785])-n[66]/(s[163] s[854])-n[68]/(s[163] s[278])-n[86]/(s[278] s[541])+n[89]/(s[327] s[541])-n[90]/(s[541] s[632])
+n[91]/(s[416] s[785])+n[94]/(s[278] s[416])+n[98]/(s[327] s[416])+n[170]/(s[632] s[785])-n[172]/(s[632] s[854])+n[175]/(s[327] s[854]),
A[16347258]==n[69]/(s[163] s[258])+n[70]/(s[163] s[725])+n[71]/(s[163] s[472])+n[129]/(s[347] s[581])-n[130]/(s[581] s[634])+n[132]/(s[472] s[581])
-n[146]/(s[347] s[816])-n[148]/(s[725] s[816])-n[149]/(s[472] s[816])+n[195]/(s[634] s[725])-n[198]/(s[258] s[347])+n[199]/(s[258] s[634]),
A[16347852]==-n[20]/(s[478] s[521])+n[26]/(s[347] s[521])-n[27]/(s[521] s[634])+n[28]/(s[216] s[785])+n[29]/(s[216] s[478])+n[35]/(s[216] s[347])
-n[64]/(s[163] s[785])-n[65]/(s[163] s[478])-n[69]/(s[163] s[852])+n[198]/(s[347] s[852])-n[199]/(s[634] s[852])+n[209]/(s[634] s[785]),
A[16387254]==n[68]/(s[163] s[872])-n[70]/(s[163] s[725])+n[72]/(s[163] s[254])-n[83]/(s[387] s[541])+n[84]/(s[541] s[638])+n[86]/(s[541] s[872])
+n[92]/(s[387] s[416])-n[94]/(s[416] s[872])+n[96]/(s[416] s[725])-n[182]/(s[254] s[387])+n[183]/(s[254] s[638])-n[193]/(s[638] s[725]),
A[16387452]==n[20]/(s[521] s[874])-n[22]/(s[387] s[521])+n[23]/(s[521] s[638])-n[29]/(s[216] s[874])+n[31]/(s[216] s[745])+n[32]/(s[216] s[387])
+n[65]/(s[163] s[874])-n[67]/(s[163] s[745])-n[72]/(s[163] s[452])+n[182]/(s[387] s[452])-n[183]/(s[452] s[638])-n[215]/(s[638] s[745]),
A[18327456]==-n[75]/(s[183] s[745])+n[76]/(s[183] s[456])-n[80]/(s[183] s[274])-n[123]/(s[274] s[561])-n[124]/(s[561] s[832])-n[125]/(s[327] s[561])
+n[145]/(s[618] s[745])-n[149]/(s[274] s[618])+n[151]/(s[327] s[618])-n[176]/(s[327] s[456])+n[179]/(s[745] s[832])-n[180]/(s[456] s[832]),
A[18327654]==-n[73]/(s[183] s[765])-n[76]/(s[183] s[654])-n[77]/(s[183] s[276])-n[87]/(s[276] s[541])-n[88]/(s[541] s[832])-n[89]/(s[327] s[541])
+n[109]/(s[418] s[765])-n[112]/(s[276] s[418])+n[115]/(s[327] s[418])+n[176]/(s[327] s[654])+n[177]/(s[765] s[832])+n[180]/(s[654] s[832]),
A[18347256]==-n[78]/(s[183] s[725])+n[79]/(s[183] s[256])+n[80]/(s[183] s[472])-n[120]/(s[561] s[834])-n[121]/(s[347] s[561])+n[123]/(s[472] s[561])
+n[146]/(s[347] s[618])+n[148]/(s[618] s[725])+n[149]/(s[472] s[618])-n[191]/(s[256] s[834])-n[192]/(s[256] s[347])+n[194]/(s[725] s[834]),
A[18347652]==-n[21]/(s[476] s[521])-n[25]/(s[521] s[834])-n[26]/(s[347] s[521])+n[46]/(s[218] s[765])-n[47]/(s[218] s[476])+n[52]/(s[218] s[347])
+n[73]/(s[183] s[765])-n[74]/(s[183] s[476])-n[79]/(s[183] s[652])+n[191]/(s[652] s[834])+n[192]/(s[347] s[652])+n[211]/(s[765] s[834]),
A[18367254]==n[77]/(s[183] s[672])+n[78]/(s[183] s[725])+n[81]/(s[183] s[254])-n[84]/(s[541] s[836])-n[85]/(s[367] s[541])+n[87]/(s[541] s[672])
+n[110]/(s[367] s[418])+n[112]/(s[418] s[672])+n[113]/(s[418] s[725])-n[183]/(s[254] s[836])-n[184]/(s[254] s[367])+n[193]/(s[725] s[836]),
A[18367452]==n[21]/(s[521] s[674])-n[23]/(s[521] s[836])-n[24]/(s[367] s[521])+n[47]/(s[218] s[674])+n[48]/(s[218] s[745])+n[50]/(s[218] s[367])
+n[74]/(s[183] s[674])+n[75]/(s[183] s[745])-n[81]/(s[183] s[452])+n[183]/(s[452] s[836])+n[184]/(s[367] s[452])+n[215]/(s[745] s[836]),
A[12543876]==-n[19]/(s[125] s[876])-n[22]/(s[125] s[387])-n[25]/(s[125] s[438])+n[32]/(s[387] s[612])-n[34]/(s[438] s[612])+n[36]/(s[543] s[612])
-n[138]/(s[438] s[761])+n[139]/(s[543] s[761])+n[141]/(s[254] s[761])+n[181]/(s[254] s[876])+n[182]/(s[254] s[387])-n[208]/(s[543] s[876]),
A[12563478]==n[20]/(s[125] s[478])-n[26]/(s[125] s[347])+n[27]/(s[125] s[634])+n[51]/(s[563] s[812])+n[52]/(s[347] s[812])-n[53]/(s[634] s[812])
+n[155]/(s[563] s[781])+n[156]/(s[634] s[781])+n[158]/(s[256] s[781])-n[189]/(s[256] s[478])+n[192]/(s[256] s[347])+n[212]/(s[478] s[563]),
A[12563874]==n[14]/(s[387] s[412])-n[15]/(s[412] s[638])+n[18]/(s[412] s[563])-n[20]/(s[125] s[874])+n[22]/(s[125] s[387])-n[23]/(s[125] s[638])
-n[101]/(s[638] s[741])+n[103]/(s[563] s[741])+n[105]/(s[256] s[741])+n[189]/(s[256] s[874])+n[190]/(s[256] s[387])-n[212]/(s[563] s[874]),
A[12583476]==n[21]/(s[125] s[476])+n[25]/(s[125] s[834])+n[26]/(s[125] s[347])+n[33]/(s[583] s[612])+n[34]/(s[612] s[834])+n[35]/(s[347] s[612])
-n[137]/(s[583] s[761])+n[138]/(s[761] s[834])+n[140]/(s[258] s[761])+n[196]/(s[258] s[476])+n[198]/(s[258] s[347])+n[213]/(s[476] s[583]),
A[12583674]==n[15]/(s[412] s[836])+n[16]/(s[367] s[412])+n[17]/(s[412] s[583])-n[21]/(s[125] s[674])+n[23]/(s[125] s[836])+n[24]/(s[125] s[367])
+n[101]/(s[741] s[836])-n[102]/(s[583] s[741])+n[104]/(s[258] s[741])-n[196]/(s[258] s[674])+n[197]/(s[258] s[367])-n[213]/(s[583] s[674]),
A[14523678]==n[82]/(s[145] s[678])-n[85]/(s[145] s[367])-n[90]/(s[145] s[236])+n[110]/(s[367] s[814])+n[116]/(s[236] s[814])+n[117]/(s[523] s[814])
-n[159]/(s[452] s[781])-n[160]/(s[236] s[781])+n[161]/(s[523] s[781])+n[167]/(s[523] s[678])+n[181]/(s[452] s[678])-n[184]/(s[367] s[452]),
A[14523876]==-n[82]/(s[145] s[876])-n[83]/(s[145] s[387])-n[88]/(s[145] s[238])+n[92]/(s[387] s[614])-n[97]/(s[238] s[614])+n[99]/(s[523] s[614])
-n[141]/(s[452] s[761])-n[142]/(s[238] s[761])+n[143]/(s[523] s[761])-n[167]/(s[523] s[876])-n[181]/(s[452] s[876])-n[182]/(s[387] s[452]),
A[14563278]==n[86]/(s[145] s[278])-n[89]/(s[145] s[327])+n[90]/(s[145] s[632])+n[111]/(s[563] s[814])+n[115]/(s[327] s[814])-n[116]/(s[632] s[814])
+n[154]/(s[456] s[781])-n[155]/(s[563] s[781])+n[160]/(s[632] s[781])+n[176]/(s[327] s[456])-n[204]/(s[278] s[456])+n[205]/(s[278] s[563]),
A[14563872]==-n[14]/(s[214] s[387])+n[15]/(s[214] s[638])-n[18]/(s[214] s[563])+n[39]/(s[456] s[721])-n[40]/(s[638] s[721])+n[42]/(s[563] s[721])
+n[83]/(s[145] s[387])-n[84]/(s[145] s[638])-n[86]/(s[145] s[872])+n[204]/(s[456] s[872])-n[205]/(s[563] s[872])+n[216]/(s[387] s[456]),
A[14583276]==n[87]/(s[145] s[276])+n[88]/(s[145] s[832])+n[89]/(s[145] s[327])+n[93]/(s[583] s[614])+n[97]/(s[614] s[832])+n[98]/(s[327] s[614])
+n[136]/(s[458] s[761])+n[137]/(s[583] s[761])+n[142]/(s[761] s[832])+n[175]/(s[327] s[458])+n[200]/(s[276] s[458])+n[201]/(s[276] s[583]),
A[14583672]==-n[15]/(s[214] s[836])-n[16]/(s[214] s[367])-n[17]/(s[214] s[583])+n[38]/(s[458] s[721])+n[40]/(s[721] s[836])-n[41]/(s[583] s[721]) 
+n[84]/(s[145] s[836])+n[85]/(s[145] s[367])-n[87]/(s[145] s[672])-n[200]/(s[458] s[672])-n[201]/(s[583] s[672])+n[214]/(s[367] s[458])

